Second-order PDEs in 3D with Einstein-Weyl conformal structure

Einstein-Weyl geometry is a triple (D,g,w), where D is a symmetric connection, [g] is a conformal structure and w is a covector such that: (i) connection D preserves the conformal class [g], that is, Dg=wg; (ii) trace-free part of the symmetrised Ricci tensor of D vanishes. Three-dimensional Einstein-Weyl structures arise naturally on solutions of second-order dispersionless integrable PDEs in 3D. In this context, [g] coincides with the characteristic conformal structure and is therefore uniquely determined by the equation. On the contrary, the covector w is a somewhat more mysterious object, recovered from the Einstein-Weyl conditions. We demonstrate that, for generic second-order PDEs (for instance, for all equations not of Monge-Ampere type), the covector w is also expressible in terms of the equation, thus providing an efficient dispersionless integrability test. The knowledge of g and w provides a dispersionless Lax pair by an explicit formula which is apparently new. Some partial classification results of PDEs with Einstein-Weyl characteristic conformal structure are obtained. A rigidity conjecture is proposed according to which for any generic second-order PDE with Einstein-Weyl property, all dependence on the 1-jet variables can be eliminated via a suitable contact transformation.

==> anc/arxiv_programs/Calculation_of_the_Weyl_covector.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18960,        518]
NotebookOptionsPosition[     18203,        499]
NotebookOutlinePosition[     18622,        516]
CellTagsIndexPosition[     18579,        513]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Loading", " ", "system", " ", "of", " ", "20", " ", "linear", " ", 
     "equations", " ", "on", " ", "\[Phi]1"}], ",", "\[Phi]2", ",", 
    "\[Phi]3"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<20_eqs_on_phi\>\"", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.82602392627988*^9, 3.8260239709590073`*^9}, {
   3.826024214654167*^9, 3.8260242152376127`*^9}, 3.8260255847366753`*^9, {
   3.82602669334006*^9, 3.8260267073463163`*^9}, {3.8260914646724052`*^9, 
   3.826091465762477*^9}, {3.826106410926303*^9, 3.826106413949134*^9}, 
   3.82627979530976*^9},ExpressionUUID->"0655f4e0-6ea9-44af-87c7-\
53bb6f7f5424"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"u", "=", 
     RowBox[{"U", "[", 
      RowBox[{"x", ",", "y", ",", "t"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ux", "=", 
     RowBox[{"D", "[", 
      RowBox[{"u", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"u", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ut", "=", 
     RowBox[{"D", "[", 
      RowBox[{"u", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxx", "=", 
     RowBox[{"D", "[", 
      RowBox[{"ux", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"ux", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"ux", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uyy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uy", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uyt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uy", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"utt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"ut", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxxx", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxx", ",", "x"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxxy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxx", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxxt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxx", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxyy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxy", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxyt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxy", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uxtt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uxt", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uyyy", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uyy", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uyyt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uyy", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uytt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"uyt", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uttt", "=", 
     RowBox[{"D", "[", 
      RowBox[{"utt", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"var", "=", 
     RowBox[{"{", 
      RowBox[{"x", ",", "y", ",", "t"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "Equation", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Use", " ", "linear", " ", "transformations", " ", "of", " ", "x"}], ",",
      "y", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "t", " ", "to", " ", "bring", " ", "your", " ", "equation", " ", "to",
          " ", "the", " ", "form", " ", "where", " ", "\[IndentingNewLine]", 
         "4", "f_", 
         RowBox[{"{", "UXX", "}"}]}], "+", 
        RowBox[{
         RowBox[{"f", "^", "2"}], "_", 
         RowBox[{"{", "UXT", "}"}]}]}], "\[NotEqual]", "0"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"for", " ", "a", " ", "non"}], "-", 
       RowBox[{
       "degenerate", " ", "equation", " ", "this", " ", "is", " ", "always", 
        " ", 
        RowBox[{"possible", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Subeq0", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"utt", "\[Rule]", 
        RowBox[{"f", "[", 
         RowBox[{
         "uxx", ",", "uxy", ",", "uxt", ",", "uyy", ",", "uyt", ",", "ux", 
          ",", "uy", ",", "ut", ",", "u", ",", "x", ",", "y", ",", "t"}], 
         "]"}]}], "}"}], "//", "Factor"}]}], ";"}], "\n", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Calculation", " ", "of", " ", "the", " ", "symbol"}], "*)"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Lin", "[", "exp_", "]"}], ":=", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", "exp1", "}"}], ",", 
       RowBox[{
        RowBox[{"exp1", "=", 
         RowBox[{"exp", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"uxx", "\[Rule]", 
             RowBox[{"uxx", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"px", "^", "2"}]}]}]}], ",", 
            RowBox[{"uxy", "\[Rule]", 
             RowBox[{"uxy", "+", 
              RowBox[{"\[Epsilon]", " ", "px", " ", "py"}]}]}], ",", 
            RowBox[{"uxt", "\[Rule]", 
             RowBox[{"uxt", "+", 
              RowBox[{"\[Epsilon]", " ", "px", " ", "pt"}]}]}], ",", 
            RowBox[{"uyy", "\[Rule]", 
             RowBox[{"uyy", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"py", "^", "2"}]}]}]}], ",", 
            RowBox[{"uyt", "\[Rule]", 
             RowBox[{"uyt", "+", 
              RowBox[{"\[Epsilon]", " ", "py", " ", "pt"}]}]}], ",", 
            RowBox[{"utt", "\[Rule]", 
             RowBox[{"utt", "+", 
              RowBox[{"\[Epsilon]", " ", 
               RowBox[{"pt", "^", "2"}]}]}]}]}], "}"}]}]}], ";", 
        RowBox[{"exp1", "=", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{"exp1", ",", 
            RowBox[{"{", 
             RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}], 
          "]"}]}], ";", 
        RowBox[{"exp1", "=", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"exp1", ",", "\[Epsilon]", ",", "1"}], "]"}]}], ";", 
        "exp1"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Calculation", " ", "of", " ", "the", " ", "metric", " ", "with", " ", 
     "upper", " ", "indices"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"expr", "=", 
     RowBox[{"Lin", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Subeq0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", 
       RowBox[{
        RowBox[{"Subeq0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"px", "^", "2"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"px", " ", "py"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"px", " ", "pt"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"px", " ", "py"}]}], "]"}]}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"py", "^", "2"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"py", " ", "pt"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"px", " ", "pt"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Coefficient", "[", 
            RowBox[{"expr", ",", 
             RowBox[{"py", " ", "pt"}]}], "]"}]}], ",", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"expr", ",", 
            RowBox[{"pt", "^", "2"}]}], "]"}]}], "}"}]}], "}"}], "//", 
      "Factor"}]}], ";"}], "\n", "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Calculation", " ", "of", " ", "the", " ", "metric", " ", "with", " ", 
     "lower", " ", "indices"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Inverse", "[", "G", "]"}], 
        RowBox[{"Det", "[", "G", "]"}]}], " ", ")"}], "//", "Factor"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Redefinition", " ", "of", " ", "the", " ", "metric", " ", "with", " ", 
     "upper", " ", "indices"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"G", "=", 
     RowBox[{
      RowBox[{"Inverse", "[", "g", "]"}], "//", "Factor"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Calculations", " ", "of", " ", "the", " ", "Weyl", " ", "covector", " ",
       "\[Omega]"}], "=", 
     RowBox[{"\[CapitalOmega]", "+", "\[Phi]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[CapitalOmega]1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]1", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "s", "]"}], "]"}], ",", 
               RowBox[{"var", "[", 
                RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Det", "[", "g", "]"}], "]"}], ",", 
         RowBox[{"var", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Omega]", ",", 
      RowBox[{"\[CapitalOmega]1", "+", 
       RowBox[{"\[Phi]1", "[", 
        RowBox[{
        "uxx", ",", "uxy", ",", "uxt", ",", "uyy", ",", "uyt", ",", "ux", ",",
          "uy", ",", "ut", ",", "u", ",", "x", ",", "y", ",", "t"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[CapitalOmega]2", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]2", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "s", "]"}], "]"}], ",", 
               RowBox[{"var", "[", 
                RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Det", "[", "g", "]"}], "]"}], ",", 
         RowBox[{"var", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Omega]", ",", 
      RowBox[{"\[CapitalOmega]2", "+", 
       RowBox[{"\[Phi]2", "[", 
        RowBox[{
        "uxx", ",", "uxy", ",", "uxt", ",", "uyy", ",", "uyt", ",", "ux", ",",
          "uy", ",", "ut", ",", "u", ",", "x", ",", "y", ",", "t"}], 
        "]"}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "\[CapitalOmega]3", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]3", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"g", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"G", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "s", "]"}], "]"}], ",", 
               RowBox[{"var", "[", 
                RowBox[{"[", "s", "]"}], "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "+", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"Det", "[", "g", "]"}], "]"}], ",", 
         RowBox[{"var", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"\[Omega]", ",", 
      RowBox[{"\[CapitalOmega]3", "+", 
       RowBox[{"\[Phi]3", "[", 
        RowBox[{
        "uxx", ",", "uxy", ",", "uxt", ",", "uyy", ",", "uyt", ",", "ux", ",",
          "uy", ",", "ut", ",", "u", ",", "x", ",", "y", ",", "t"}], 
        "]"}]}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.826025574053155*^9, 3.826025602438486*^9}, {
   3.826025675172262*^9, 3.826025696348262*^9}, {3.8260257309435596`*^9, 
   3.8260257547055902`*^9}, {3.826025850487081*^9, 3.826025977159999*^9}, {
   3.826026736282453*^9, 3.826026744513093*^9}, {3.826105052699636*^9, 
   3.826105163032254*^9}, {3.826106488732163*^9, 3.8261064987707157`*^9}, 
   3.8261065357221127`*^9, {3.8261066123274107`*^9, 3.826106624845989*^9}, {
   3.826279702034193*^9, 
   3.8262797054334917`*^9}},ExpressionUUID->"d3d792ec-41a6-4452-8a7d-\
1ce82e7d0f49"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Omega]", "=", 
    RowBox[{"\[Omega]", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"uxx", "\[Rule]", "UXX"}], ",", 
       RowBox[{"uxy", "\[Rule]", "UXY"}], ",", 
       RowBox[{"uxt", "\[Rule]", "UXT"}], ",", 
       RowBox[{"uyy", "\[Rule]", "UYY"}], ",", 
       RowBox[{"uyt", "\[Rule]", "UYT"}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.826025773758627*^9, 3.826025821014291*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"2e67481f-ac24-4c5b-ab23-d7e1f955ce21"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Linear", " ", "system", " ", "of", " ", "equations", " ", "on", " ", 
    "\[Phi]"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"sys", "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.8260247959231462`*^9, 3.82602479655061*^9}, {
  3.8260261711769876`*^9, 3.826026174041477*^9}, {3.826026774208352*^9, 
  3.8260268171817923`*^9}},ExpressionUUID->"4b95e312-29ea-4cf8-945e-\
135e631d945d"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Once", " ", "\[Phi]1"}], ",", "\[Phi]2", ",", 
    RowBox[{
    "\[Phi]3", " ", "are", " ", "found", " ", "as", " ", "the", " ", 
     "solutions", " ", "of", " ", "the", " ", "above", " ", "system", " ", 
     "the", " ", "answer", " ", "is"}]}], "*)"}], "\[IndentingNewLine]", 
  "\[Omega]"}]], "Input",
 CellChangeTimes->{{3.826026933422626*^9, 3.82602694132096*^9}, {
  3.8260269907749033`*^9, 
  3.8260270508044786`*^9}},ExpressionUUID->"4ce63532-4ef9-4b59-98fb-\
4c93c1b405e6"]
},
WindowSize->{1725, 1021},
WindowMargins->{{65, Automatic}, {160, Automatic}},
Magnification->2.,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"62885d39-741b-4835-948d-1d5a40ab6f04"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 852, 19, 183, "Input",ExpressionUUID->"0655f4e0-6ea9-44af-87c7-53bb6f7f5424"],
Cell[1413, 41, 15150, 414, 3258, "Input",ExpressionUUID->"d3d792ec-41a6-4452-8a7d-1ce82e7d0f49"],
Cell[16566, 457, 562, 13, 101, "Input",ExpressionUUID->"2e67481f-ac24-4c5b-ab23-d7e1f955ce21"],
Cell[17131, 472, 493, 10, 183, "Input",ExpressionUUID->"4b95e312-29ea-4cf8-945e-135e631d945d"],
Cell[17627, 484, 572, 13, 142, "Input",ExpressionUUID->"4ce63532-4ef9-4b59-98fb-4c93c1b405e6"]
}
]
*)



==> anc/arxiv_programs/Hirota_Integrability_Conditions_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4549,        128]
NotebookOptionsPosition[      3898,        110]
NotebookOutlinePosition[      4313,        127]
CellTagsIndexPosition[      4270,        124]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Loading", " ", "system", " ", "of", " ", "Hirota", " ", "type", " ", 
    "integrability", " ", "conditions", " ", "in", " ", "second", " ", 
    "order", " ", "jet", " ", "variables"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", "\"\<\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ICH\>\"", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.826019519115779*^9, 3.826019592098633*^9}, {
   3.826019629961872*^9, 3.8260196674555683`*^9}, {3.826019885679552*^9, 
   3.826019890558486*^9}, {3.826025513954803*^9, 3.8260255142422943`*^9}, 
   3.826279807757317*^9},ExpressionUUID->"3370f4a7-b425-4952-926a-\
6dea13201441"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Equation", " ", "of", " ", "the", " ", "form", "\[IndentingNewLine]", 
      "utt"}], "=", 
     RowBox[{"f", "[", 
      RowBox[{
      "UXX", ",", "UXY", ",", "UXT", ",", "UYY", ",", "UYT", ",", "UX", ",", 
       "UY", ",", "UT", ",", "U", ",", "x", ",", "y", ",", "t"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Enter", " ", "f", " ", "here"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"f", "[", 
    RowBox[{
    "UXX_", ",", "UXY_", ",", "UXT_", ",", "UYY_", ",", "UYT_", ",", "UX_", 
     ",", "UY_", ",", "UT_", ",", "U_", ",", "x_", ",", "y_", ",", "t_"}], 
    "]"}], ":=", 
   RowBox[{"f1", "[", 
    RowBox[{"UXY", ",", "x", ",", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.826019617407399*^9, 3.826019625457016*^9}, {
  3.826019672279831*^9, 3.826019714021332*^9}, {3.8260197715715218`*^9, 
  3.826019803594046*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7b4c620b-128c-4621-b196-ff671508fe9b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"system", " ", "of", " ", "integrability", " ", "conditions"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"sys", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"S", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "S", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sys", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Numerator", "[", 
        RowBox[{"Factor", "[", "sys", "]"}], "]"}], ",", 
       RowBox[{"{", "0", "}"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.82601972032274*^9, 3.826019765220245*^9}, {
  3.8260198215228157`*^9, 3.826019842752495*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4df7a3d6-301c-4417-bbb1-e8dbb9e10c6b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.8260198177270727`*^9},ExpressionUUID->"d9a616ac-19e4-4094-a533-\
99b215c32b85"]
},
WindowSize->{1531, 956},
WindowMargins->{{3, Automatic}, {Automatic, 2}},
Magnification->2.,
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"13095411-f1e0-4773-9796-04d7a1cc1415"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 786, 17, 224, "Input",ExpressionUUID->"3370f4a7-b425-4952-926a-6dea13201441"],
Cell[1347, 39, 1099, 26, 265, "Input",ExpressionUUID->"7b4c620b-128c-4621-b196-ff671508fe9b"],
Cell[2449, 67, 1293, 36, 224, "Input",ExpressionUUID->"4df7a3d6-301c-4417-bbb1-e8dbb9e10c6b"],
Cell[3745, 105, 149, 3, 101, "Input",ExpressionUUID->"d9a616ac-19e4-4094-a533-99b215c32b85"]
}
]
*)



==> anc/arxiv_programs/ICH <==
S = {Derivative[2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         6*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         6*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3 - 
        4*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2)/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        6*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        6*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        6*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         6*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        6*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         8*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((-(Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]*
           Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
             UYY, UYT, UX, UY, UT, U, x, y, t]^2*
           Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]) + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        6*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3 + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        8*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        6*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         6*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        6*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        7*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        6*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (-2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      -((2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])/
        (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] - 
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
         Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
            UYY, UYT, UX, UY, UT, U, x, y, t]^2*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t] + 
         4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]*
          Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t])), 
     Derivative[0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        6*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        3*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 1, 0, 1, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        3*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]), 
     Derivative[0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
       UYT, UX, UY, UT, U, x, y, t] -> 
      (Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^3*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        8*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        2*Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        4*Derivative[0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])/
       (Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
           UYY, UYT, UX, UY, UT, U, x, y, t]^2 - 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]*Derivative[0, 0, 1, 0, 0, 0, 0, 0, 0, 
            0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t] - 
        Derivative[0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
          UYT, UX, UY, UT, U, x, y, t]^2 + 
        Derivative[0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, UYY, 
           UYT, UX, UY, UT, U, x, y, t]^2*Derivative[1, 0, 0, 0, 0, 0, 0, 0, 
            0, 0, 0, 0][f][UXX, UXY, UXT, UYY, UYT, UX, UY, UT, U, x, y, t] + 
        4*Derivative[0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t]*
         Derivative[1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0][f][UXX, UXY, UXT, 
          UYY, UYT, UX, UY, UT, U, x, y, t])}
 
Attributes[Derivative] = {NHoldAll, ReadProtected}


==> anc/readme.txt <==
The archived folder contains Mathematica files with computations used in the proof of Theorem 1.

1. Hirota_Integrability_Conditions_arxiv.nb.

The program calculates Hirota integrability conditions in second order partial derivatives of u by calling the file ICH.

2. Calculation_of_the_Weyl_covector.nb.

The program calculates the Weyl covector \omega by calling the file 20_eqs_on_phi of the system of  20 linear equations for the "correction" covector \phi. 
The system is valid for equations of the form
 u_{tt}=f(u_{xx},u_{xy},u_{xt},u_{yy},u_{yt},u_x,u_y,u_t,u,x,y,t),
satisfying the condition
 4f_{u_{xx}}+f^2_{u_{xt}}\ne 0.
(This can always be achieved by a linear transformation of the  independent variables x,y,t).







